Distributed-Memory Breadth-First Search on Massive Graphs

This chapter studies the problem of traversing large graphs using the breadth-first search order on distributed-memory supercomputers. We consider both the traditional level-synchronous top-down algorithm as well as the recently discovered direction optimizing algorithm. We analyze the performance and scalability trade-offs in using different local data structures such as CSR and DCSC, enabling in-node multithreading, and graph decompositions such as 1D and 2D decomposition.

==> figures/density-jag.py <==
from matplotlib import rc
import matplotlib
matplotlib.use('AGG')
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator

rc('font',**{'family':'sans-serif','sans-serif':['Arial'], 'size':10})

colors = {'db' : (0.027450980392156862,0.27058823529411763,0.6392156862745098),
          'lb' : (0.4627450980392157,0.6666666666666666,0.984313725490196),
          'do' : (1.0,0.6705882352941176,0.19607843137254902),
          'lo' : (1.0,0.8313725490196079,0.4745098039215686),
          'dp' : (0.42745098039215684,0.0196078431372549,0.8352941176470589),
          'lp' : (0.611764705882353,0.4980392156862745,0.8352941176470589)}

k2 = [26.258, 45.333, 132.331]
# k5 = [130.327, 55.898, 28.083]
k5 = [28.083, 55.898, 130.327]
# k11 = [129.275, 74.925, 41.629]
k11 = [41.629, 74.925, 129.275]
# x_labels = ['', '28\n64', '30\n16', '32\n4']
x_labels = ['', '4\n(32)', '16\n(30)', '64\n(28)']

fig = plt.figure()
ax = fig.add_subplot(111)

plt.plot(k11, 'o-', color=colors['db'], label='11664 Processors', linewidth=1.5)
plt.plot(k5, 'o-', color=colors['lb'], label='  5776 Processors', linewidth=1.5)
plt.plot(k2, 'o-', color=colors['lo'], label='  2916 Processors', linewidth=1.5)

# plt.xlabel('Scale\nDegree')
plt.xlabel('Degree\n(Scale)')
plt.xlim(-0.5,2.5)
# plt.ylim(0,140)
ax.yaxis.grid(color='gray')
plt.ylabel('Search Rate (GTEPS)')
ax.xaxis.set_major_locator(MaxNLocator(len(x_labels)))
ax.set_xticklabels(x_labels)
plt.legend(loc=0)
plt.setp(plt.gca().get_legend().get_texts(), fontname='Arial', fontsize=10)

fig.set_size_inches(4.5,3)

plt.savefig("figs/density-jag.pdf", bbox_inches='tight', pad_inches=0)


==> figures/dscs-csr.py <==
from matplotlib import rc
import matplotlib
matplotlib.use('AGG')
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator

rc('font',**{'family':'sans-serif','sans-serif':['Arial'], 'size':10})

colors = {'db' : (0.027450980392156862,0.27058823529411763,0.6392156862745098),
          'lb' : (0.4627450980392157,0.6666666666666666,0.984313725490196),
          'do' : (1.0,0.6705882352941176,0.19607843137254902),
          'lo' : (1.0,0.8313725490196079,0.4745098039215686),
          'dp' : (0.42745098039215684,0.0196078431372549,0.8352941176470589),
          'lp' : (0.611764705882353,0.4980392156862745,0.8352941176470589)}

dcsc6k = [10301.4,10033.6,10009.7,None]
dcsc12k = [None,15418.9,15726.3,11048.5]
csr6k = [13090,12445,10536,None]
csr12k = [None,20567,19667,None]

x = [30,31,32,33]
x_labels = x

fig = plt.figure()
ax = fig.add_subplot(111)

# lineStyles = {u'': u'_draw_nothing', u' ': u'_draw_nothing', u'None': u'_draw_nothing', u'--': u'_draw_dashed', u'-.': u'_draw_dash_dot', u'-': u'_draw_solid', u':': u'_draw_dotted'}

# markers = {0: u'tickleft', 1: u'tickright', 2: u'tickup', 3: u'tickdown', 4: u'caretleft', u'D': u'diamond', 6: u'caretup', 7: u'caretdown', u's': u'square', u'|': u'vline', None: u'nothing', u'None': u'nothing', u'x': u'x', 5: u'caretright', u'_': u'hline', u'^': u'triangle_up', u' ': u'nothing', u'd': u'thin_diamond', u'h': u'hexagon1', u'+': u'plus', u'*': u'star', u',': u'pixel', u'o': u'circle', u'.': u'point', u'1': u'tri_down', u'p': u'pentagon', u'3': u'tri_left', u'2': u'tri_up', u'4': u'tri_right', u'H': u'hexagon2', u'v': u'triangle_down', u'': u'nothing', u'8': u'octagon', u'<': u'triangle_left', u'>': u'triangle_right'}

plt.plot(x, dcsc6k, 'D--', color='LightPink', label='DCSC, 6k-cores', linewidth=1.5)
plt.plot(x, dcsc12k, 'o-', color='DeepPink', label='DCSC, 12k-cores', linewidth=1.5)
plt.plot(x, csr6k, 'D--', color='DodgerBlue', label='CSR, 6k-cores', linewidth=1.5)
plt.plot(x, csr12k, 'o-', color='MediumBlue', label='CSR, 12k-cores', linewidth=1.5)

plt.xlabel('Scale')
plt.xlim(29.5, 33.5)
plt.ylim(6000,29000)
ax.yaxis.grid(color='gray')
plt.ylabel('Search Rate (GTEPS)')
plt.xticks(x_labels)
#ax.set_xticklabels(x_labels)
#ax.xaxis.set_major_locator(MaxNLocator(len(x_labels)))

# loc
# best	0
# upper right	1
# upper left	2
# lower left	3
# lower right	4
# right	5
# center left	6
# center right	7
# lower center	8
# upper center	9
# center	10

plt.legend(loc=1, ncol=2, mode='expand')
plt.setp(plt.gca().get_legend().get_texts(), fontname='Arial', fontsize=10)

fig.set_size_inches(4.5,3)

plt.savefig("dcsc-csr.pdf", bbox_inches='tight', pad_inches=0)


==> figures/problem-breakdown-jag.py <==
from matplotlib import rc
import matplotlib
matplotlib.use('AGG')
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.ticker import MaxNLocator

rc('font',**{'family':'sans-serif','sans-serif':['Arial'], 'size':10})

y_names = ['0', '20%', '40%', '60%', '80%', '  100%']
y_spots = [0, 0.2, 0.4, 0.6, 0.8, 1.0]

colors = {'db' : (0.027450980392156862,0.27058823529411763,0.6392156862745098),
          'lb' : (0.4627450980392157,0.6666666666666666,0.984313725490196),
          'do' : (1.0,0.6705882352941176,0.19607843137254902),
          'lo' : (1.0,0.8313725490196079,0.4745098039215686),
          'dp' : (0.42745098039215684,0.0196078431372549,0.8352941176470589),
          'lp' : (0.611764705882353,0.4980392156862745,0.8352941176470589)}

x = range(30,34)
load_imb = np.array([0.6220, 0.3359, 0.4470, 0.1847],dtype=np.float64)
td_comm = np.array([0.0677, 0.0734, 0.0856, 0.0482],dtype=np.float64)
td_comp = np.array([0.0253, 0.0399, 0.0543, 0.0321],dtype=np.float64)
bu_comm = np.array([0.1440, 0.1874, 0.2215, 0.3933],dtype=np.float64)
bu_comp = np.array([0.1410, 0.3635, 0.1915, 0.3417],dtype=np.float64)

td = td_comp + td_comm
td_bu_comp = td + bu_comp
td_bu = td_bu_comp + bu_comm
all = td_bu + load_imb

fig = plt.figure()
ax = fig.add_subplot(111)

plt.bar(0,0, label='Load Imbalance', color=colors['db'])
plt.bar(0,0, label='BU Communication', color=colors['lo'])
plt.bar(0,0, label='BU Computation', color=colors['do'])
plt.bar(0,0, label='TD Communication', color=colors['lp'])
plt.bar(0,0, label='TD Computation', color=colors['dp'])


plt.fill_between(x,0,td_comp,color=colors['dp'])
plt.fill_between(x,td_comp,td,color=colors['lp'])
plt.fill_between(x,td,td_bu_comp,color=colors['do'])
plt.fill_between(x,td_bu_comp,td_bu,color=colors['lo'])
plt.fill_between(x,td_bu,all,color=colors['db'])

box = ax.get_position()
# ax.set_position([box.x0, box.y0 + box.height * 0.25,
#                  box.width, box.height * 0.75])

plt.xlabel('Scale')
plt.yticks(y_spots,y_names)
plt.ylim(0,1.0)
plt.xlim(29.93,33.07)
ax.xaxis.set_major_locator(MaxNLocator(len(x)))
# plt.ylabel('Percentage')
plt.legend(loc='upper center',ncol=2, bbox_to_anchor=(0.463, -.14))
plt.setp(plt.gca().get_legend().get_texts(), fontname='Arial', fontsize=10)

fig.set_size_inches(4.5,3)

plt.savefig("figs/problem-breakdown-jag.pdf", bbox_inches='tight', pad_inches=0)


==> figures/problem-size-jag.py <==
from matplotlib import rc
import matplotlib
matplotlib.use('AGG')
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator

rc('font',**{'family':'sans-serif','sans-serif':['Arial'], 'size':10})

colors = {'db' : (0.027450980392156862,0.27058823529411763,0.6392156862745098),
          'lb' : (0.4627450980392157,0.6666666666666666,0.984313725490196),
          'do' : (1.0,0.6705882352941176,0.19607843137254902),
          'lo' : (1.0,0.8313725490196079,0.4745098039215686),
          'dp' : (0.42745098039215684,0.0196078431372549,0.8352941176470589),
          'lp' : (0.611764705882353,0.4980392156862745,0.8352941176470589)}

x = range(30,34)
hybrid = [58.757, 87.219, 117.614, 130.018]

fig = plt.figure()
ax = fig.add_subplot(111)

plt.plot(x, hybrid, 'o-', color=colors['db'], label='Hybrid', linewidth=1.5)

plt.xlabel('Scale')
plt.xlim(29.5,33.5)
ax.yaxis.grid(color='gray')
plt.ylabel('Search Rate (GTEPS)')
ax.xaxis.set_major_locator(MaxNLocator(len(hybrid)+1))
# plt.legend(loc=0)

fig.set_size_inches(4.5,3)

plt.savefig("figs/problem-size-jag.pdf", bbox_inches='tight', pad_inches=0)


==> figures/strong-jag.py <==
from matplotlib import rc
import matplotlib
matplotlib.use('AGG')
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator

rc('font',**{'family':'sans-serif','sans-serif':['Arial'], 'size':10})

colors = {'db' : (0.027450980392156862,0.27058823529411763,0.6392156862745098),
          'lb' : (0.4627450980392157,0.6666666666666666,0.984313725490196),
          'do' : (1.0,0.6705882352941176,0.19607843137254902),
          'lo' : (1.0,0.8313725490196079,0.4745098039215686),
          'dp' : (0.42745098039215684,0.0196078431372549,0.8352941176470589),
          'lp' : (0.611764705882353,0.4980392156862745,0.8352941176470589)}

tdl = [13.2,16.635,20.470]
hybridl = [100.358, 117.614, 90.693]
xl = [2,3,4]

tds = [6.953,11.419,11.924,17.496,]
hybrids = [45.333, 55.898, 74.925, 58.757,]
xs = [0,1,2,3]

x_labels = ['', '2916', '5776', '11664', '23104', '46656']

fig = plt.figure()
ax = fig.add_subplot(111)

plt.plot(xl, hybridl, 'D-', color=colors['db'], label='Direction-optimizing (32)', linewidth=1.5)

plt.plot(xs, hybrids, 'o-', color=colors['lb'], label='Direction-optimizing (30)', linewidth=1.5)

plt.plot(xl, tdl, 'D-', color=colors['dp'], label='Top-down (32)', linewidth=1.5)

plt.plot(xs, tds, 'o-', color=colors['lp'], label='Top-down (30)', linewidth=1.5)



plt.xlabel('Cores')
plt.xlim(-0.5,4.5)
# plt.ylim(0,125)
ax.yaxis.grid(color='gray')
plt.ylabel('Search Rate (GTEPS)')
ax.set_xticklabels(x_labels)
ax.xaxis.set_major_locator(MaxNLocator(len(x_labels)))
plt.legend(loc='upper left', ncol=2, bbox_to_anchor=(-0.11, -.14))
plt.setp(plt.gca().get_legend().get_texts(), fontname='Arial', fontsize=10)

fig.set_size_inches(4.5,3)

plt.savefig("strong-jag.pdf", bbox_inches='tight', pad_inches=0)


==> figures/strong-jagL.py <==
from matplotlib import rc
import matplotlib
matplotlib.use('AGG')
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator

rc('font',**{'family':'sans-serif','sans-serif':['Arial'], 'size':10})

colors = {'db' : (0.027450980392156862,0.27058823529411763,0.6392156862745098),
          'lb' : (0.4627450980392157,0.6666666666666666,0.984313725490196),
          'do' : (1.0,0.6705882352941176,0.19607843137254902),
          'lo' : (1.0,0.8313725490196079,0.4745098039215686),
          'dp' : (0.42745098039215684,0.0196078431372549,0.8352941176470589),
          'lp' : (0.611764705882353,0.4980392156862745,0.8352941176470589)}

td = [13.2,16.635,20.470]
hybrid = [100.358, 117.614, 90.693]
x_labels = ['', '11664', '23104', '46656']

fig = plt.figure()
ax = fig.add_subplot(111)

plt.plot(hybrid, 'o-', color=colors['db'], label='Direction-optimizing', linewidth=1.5)
plt.plot(td, 'o-', color=colors['lb'], label='Top-down', linewidth=1.5)

plt.xlabel('Processors')
plt.xlim(-0.5,2.5)
# plt.ylim(0,125)
ax.yaxis.grid(color='gray')
plt.ylabel('Search Rate (GTEPS)')
ax.set_xticklabels(x_labels)
ax.xaxis.set_major_locator(MaxNLocator(len(x_labels)))
plt.legend(loc=0)
plt.setp(plt.gca().get_legend().get_texts(), fontname='Arial', fontsize=10)

fig.set_size_inches(4.5,3)

plt.savefig("figs/strong-jagL.pdf", bbox_inches='tight', pad_inches=0)


==> figures/strong-jagS.py <==
from matplotlib import rc
import matplotlib
matplotlib.use('AGG')
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator

rc('font',**{'family':'sans-serif','sans-serif':['Arial'], 'size':10})

colors = {'db' : (0.027450980392156862,0.27058823529411763,0.6392156862745098),
          'lb' : (0.4627450980392157,0.6666666666666666,0.984313725490196),
          'do' : (1.0,0.6705882352941176,0.19607843137254902),
          'lo' : (1.0,0.8313725490196079,0.4745098039215686),
          'dp' : (0.42745098039215684,0.0196078431372549,0.8352941176470589),
          'lp' : (0.611764705882353,0.4980392156862745,0.8352941176470589)}

td = [6.953,11.419,11.924,17.496]
hybrid = [45.333, 55.898, 74.925, 58.757]
x_labels = ['', '2916', '5776', '11664', '23104']

fig = plt.figure()
ax = fig.add_subplot(111)

plt.plot(hybrid, 'o-', color=colors['db'], label='Direction-optimizing', linewidth=1.5)
plt.plot(td, 'o-', color=colors['lb'], label='Top-down', linewidth=1.5)

plt.xlabel('Processors')
plt.xlim(-0.5,3.5)
ax.yaxis.grid(color='gray')
plt.ylabel('Search Rate (GTEPS)')
ax.xaxis.set_major_locator(MaxNLocator(len(x_labels)))
ax.set_xticklabels(x_labels)
plt.legend(loc=0)
plt.setp(plt.gca().get_legend().get_texts(), fontname='Arial', fontsize=10)

fig.set_size_inches(4.5,3)

plt.savefig("figs/strong-jagS.pdf", bbox_inches='tight', pad_inches=0)


==> figures/threadornot.py <==
from matplotlib import rc
import matplotlib
matplotlib.use('AGG')
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator

rc('font',**{'family':'sans-serif','sans-serif':['Arial'], 'size':10})

colors = {'db' : (0.027450980392156862,0.27058823529411763,0.6392156862745098),
          'lb' : (0.4627450980392157,0.6666666666666666,0.984313725490196),
          'do' : (1.0,0.6705882352941176,0.19607843137254902),
          'lo' : (1.0,0.8313725490196079,0.4745098039215686),
          'dp' : (0.42745098039215684,0.0196078431372549,0.8352941176470589),
          'lp' : (0.611764705882353,0.4980392156862745,0.8352941176470589)}

flat32 = [10536,19667,49872]
thread32 = [12018,22891,58127]

x = [6084,12100,48400]
x_labels = x

fig = plt.figure()
ax = fig.add_subplot(111)

# lineStyles = {u'': u'_draw_nothing', u' ': u'_draw_nothing', u'None': u'_draw_nothing', u'--': u'_draw_dashed', u'-.': u'_draw_dash_dot', u'-': u'_draw_solid', u':': u'_draw_dotted'}

# markers = {0: u'tickleft', 1: u'tickright', 2: u'tickup', 3: u'tickdown', 4: u'caretleft', u'D': u'diamond', 6: u'caretup', 7: u'caretdown', u's': u'square', u'|': u'vline', None: u'nothing', u'None': u'nothing', u'x': u'x', 5: u'caretright', u'_': u'hline', u'^': u'triangle_up', u' ': u'nothing', u'd': u'thin_diamond', u'h': u'hexagon1', u'+': u'plus', u'*': u'star', u',': u'pixel', u'o': u'circle', u'.': u'point', u'1': u'tri_down', u'p': u'pentagon', u'3': u'tri_left', u'2': u'tri_up', u'4': u'tri_right', u'H': u'hexagon2', u'v': u'triangle_down', u'': u'nothing', u'8': u'octagon', u'<': u'triangle_left', u'>': u'triangle_right'}

plt.plot(x, flat32, 'D--', color='DeepPink', label='Flat-MPI, scale=32', linewidth=1.5)
plt.plot(x, thread32, 'o-', color='MediumBlue', label='Threads=6, scale=32', linewidth=1.5)

plt.xlabel('Number of cores')
plt.xlim(4000,50000)
plt.ylim(5000,60000)
ax.yaxis.grid(color='gray')
plt.ylabel('Search Rate (GTEPS)')
plt.xticks(x_labels, rotation=45)
#ax.set_xticklabels(x_labels)
#ax.xaxis.set_major_locator(MaxNLocator(len(x_labels)))

# loc
# best	0
# upper right	1
# upper left	2
# lower left	3
# lower right	4
# right	5
# center left	6
# center right	7
# lower center	8
# upper center	9
# center	10

plt.legend(loc=0, ncol=1)
plt.setp(plt.gca().get_legend().get_texts(), fontname='Arial', fontsize=10)

fig.set_size_inches(4.5,3)

plt.savefig("threadornot.pdf", bbox_inches='tight', pad_inches=0)


==> figures/twitter-jag.py <==
from matplotlib import rc
import matplotlib
matplotlib.use('AGG')
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator

rc('font',**{'family':'sans-serif','sans-serif':['Arial'], 'size':10})

colors = {'db' : (0.027450980392156862,0.27058823529411763,0.6392156862745098),
          'lb' : (0.4627450980392157,0.6666666666666666,0.984313725490196),
          'do' : (1.0,0.6705882352941176,0.19607843137254902),
          'lo' : (1.0,0.8313725490196079,0.4745098039215686),
          'dp' : (0.42745098039215684,0.0196078431372549,0.8352941176470589),
          'lp' : (0.611764705882353,0.4980392156862745,0.8352941176470589)}

x = [169,361,729,1444,2916,5776]
x_label = [''] + x
td = [0.79686, 1.45, 2.565, 3.629, 5.10093, 7.39111]
bu = [4.743,6.559,10.082,17.7276,16.3502,15.533]

fig = plt.figure()
ax = fig.add_subplot(111)

box = ax.get_position()
# ax.set_position([box.x0, box.y0 + box.height * 0.25,
#                  box.width, box.height * 0.75])

plt.semilogx(x, bu, 'o-', color=colors['db'], label='Direction-optimizing', linewidth=1.5, basex=2)
plt.semilogx(x, td, 'o-', color=colors['lb'], label='Top-down', linewidth=1.5, basex=2)

plt.axhline(y=7.34182591, color='black', linestyle='-.')
ax.text(1000, 7.6, '0.2 seconds', gid='foo')

plt.xlabel('Processors')
plt.ylim(0,20)
# plt.xlim(0,6400)
ax.yaxis.grid(color='gray')
# plt.xlim(0,6000)
plt.ylabel('Search Rate (GTEPS)')

plt.legend(loc='upper left', ncol=2, bbox_to_anchor=(0.015, -.15))
plt.setp(plt.gca().get_legend().get_texts(), fontname='Arial', fontsize=10)
# ax.set_xticklabels(x_label)
# ax.xaxis.set_major_locator(MaxNLocator(len(x_label)))

fig.set_size_inches(4.5,3)

plt.savefig("figs/twitter-jag.pdf", bbox_inches='tight', pad_inches=0)


==> figures/weak-all.py <==
from matplotlib import rc
import matplotlib
matplotlib.use('AGG')
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator

rc('font',**{'family':'sans-serif','sans-serif':['Arial'], 'size':10})

colors = {'db' : (0.027450980392156862,0.27058823529411763,0.6392156862745098),
          'lb' : (0.4627450980392157,0.6666666666666666,0.984313725490196),
          'do' : (1.0,0.6705882352941176,0.19607843137254902),
          'lo' : (1.0,0.8313725490196079,0.4745098039215686),
          'dp' : (0.42745098039215684,0.0196078431372549,0.8352941176470589),
          'lp' : (0.611764705882353,0.4980392156862745,0.8352941176470589)}

#jag_td = [2.47071, 3.24464, 5.206, 7.54846, 11.9113]
jag_x = [2916, 5776, 11664, 23104, 46656]
jag_hybrid = [45.333, 69.018, 100.358, 130.018, 182.839]
x_labels = ['', '30\n(2916)\n(3600)', '31\n(5776)\n(7225)', '32\n(11664)\n(14400)', '33\n(23104)\n(28900)', '34\n(46656)\n(57600)']

hop_x = [3600, 7225, 14400, 28900, 57600, 115600]
hop_hybrid = [61.059, 85.955, 123.279, 164.193, 209.092, 243.329]

ed_x = [3600, 7056, 14400, 28900, 57600, 115600] 
ed_hybrid = [119.260, 203.342, 239.321, 452.558, 631.315, 856.944]

fig = plt.figure()
ax = fig.add_subplot(111)

plt.semilogx(hop_x, hop_hybrid, 'o-', color=colors['lb'], label='Hopper', linewidth=1.5, basex=2)
plt.semilogx(jag_x, jag_hybrid, 'o-', color=colors['lp'], label='Titan', linewidth=1.5, basex=2)
plt.semilogx(ed_x, ed_hybrid, 'o-', color=colors['do'], label='Edison', linewidth=1.5, basex=2)


plt.xlabel('Processors')
ax.yaxis.grid(color='gray')
# plt.ylim(0,260)
plt.xlim(2500,128000)
plt.ylabel('Search Rate (GTEPS)')
# ax.set_xticks(jag_x)
# ax.set_xticklabels(x_labels)
# ax.xaxis.set_major_locator(MaxNLocator(len(x_labels)))
plt.legend(loc=0)
plt.setp(plt.gca().get_legend().get_texts(), fontname='Arial', fontsize=10)

fig.set_size_inches(4.5,3)

plt.savefig("weak-all.pdf", bbox_inches='tight', pad_inches=0)



==> figures/weak-both.py <==
from matplotlib import rc
import matplotlib
matplotlib.use('AGG')
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator

rc('font',**{'family':'sans-serif','sans-serif':['Arial'], 'size':10})

colors = {'db' : (0.027450980392156862,0.27058823529411763,0.6392156862745098),
          'lb' : (0.4627450980392157,0.6666666666666666,0.984313725490196),
          'do' : (1.0,0.6705882352941176,0.19607843137254902),
          'lo' : (1.0,0.8313725490196079,0.4745098039215686),
          'dp' : (0.42745098039215684,0.0196078431372549,0.8352941176470589),
          'lp' : (0.611764705882353,0.4980392156862745,0.8352941176470589)}

#jag_td = [2.47071, 3.24464, 5.206, 7.54846, 11.9113]
jag_x = [2916, 5776, 11664, 23104, 46656]
jag_hybrid = [45.333, 69.018, 100.358, 130.018, 182.839]
x_labels = ['', '30\n(2916)\n(3600)', '31\n(5776)\n(7225)', '32\n(11664)\n(14400)', '33\n(23104)\n(28900)', '34\n(46656)\n(57600)']

hop_x = [3600, 7225, 14400, 28900, 57600, 115600]
hop_hybrid = [61.059, 85.955, 123.279, 164.193, 209.092, 243.329]

fig = plt.figure()
ax = fig.add_subplot(111)

plt.semilogx(hop_x, hop_hybrid, 'o-', color=colors['db'], label='Hopper', linewidth=1.5, basex=2)
plt.semilogx(jag_x, jag_hybrid, 'o-', color=colors['lb'], label='Jaguar', linewidth=1.5, basex=2)

plt.xlabel('Processors')
ax.yaxis.grid(color='gray')
# plt.ylim(0,260)
plt.xlim(2500,128000)
plt.ylabel('Search Rate (GTEPS)')
# ax.set_xticks(jag_x)
# ax.set_xticklabels(x_labels)
# ax.xaxis.set_major_locator(MaxNLocator(len(x_labels)))
plt.legend(loc=0)
plt.setp(plt.gca().get_legend().get_texts(), fontname='Arial', fontsize=10)

fig.set_size_inches(4.5,3)

plt.savefig("figs/weak-all.pdf", bbox_inches='tight', pad_inches=0)


==> figures/weak-jag.py <==
from matplotlib import rc
import matplotlib
matplotlib.use('AGG')
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator

rc('font',**{'family':'sans-serif','sans-serif':['Arial'], 'size':10})

colors = {'db' : (0.027450980392156862,0.27058823529411763,0.6392156862745098),
          'lb' : (0.4627450980392157,0.6666666666666666,0.984313725490196),
          'do' : (1.0,0.6705882352941176,0.19607843137254902),
          'lo' : (1.0,0.8313725490196079,0.4745098039215686),
          'dp' : (0.42745098039215684,0.0196078431372549,0.8352941176470589),
          'lp' : (0.611764705882353,0.4980392156862745,0.8352941176470589)}

td = [6.95337, 10.589, 13.2, 18.207, 23.077]
hybrid = [45.333, 69.018, 100.358, 130.018, 182.839]
x_labels = ['', '30\n(2916)', '31\n(5776)', '32\n(11664)', '33\n(23104)', '34\n(46656)']

fig = plt.figure()
ax = fig.add_subplot(111)

plt.plot(hybrid, 'o-', color=colors['db'], label='Direction-optimizing', linewidth=1.5)
plt.plot(td, 'o-', color=colors['lp'], label='Top-down', linewidth=1.5)

plt.xlabel('Scale\n(Cores)')
plt.xlim(-0.5,4.5,1)
ax.yaxis.grid(color='gray')
plt.ylabel('Search Rate (GTEPS)')
ax.set_xticklabels(x_labels)
ax.xaxis.set_major_locator(MaxNLocator(len(x_labels)))
plt.legend(loc=0)
plt.setp(plt.gca().get_legend().get_texts(), fontname='Arial', fontsize=10)

fig.set_size_inches(4.5,3)

plt.savefig("weak-jag.pdf", bbox_inches='tight', pad_inches=0)

